A torsion-intersection proof of perfect-cuboid nonexistence on 1,072 explicit master-tuple fibers

Building on the genus-3 reduction $C_A : w^2 = \lambda^8 + A \lambda^4 + 1$ established in our companion paper (arXiv:2604.09328), we give an unconditional proof of the perfect-cuboid conjecture ("Conjecture B") on $1{,}072$ explicit master-tuple fibers, excluding all rational $(a,b)$-specialisations on each such fiber. Our three main contributions are: (i) a structural classification theorem showing that every primitive Euler-brick arises from the standard $(a,b,m,n)$-parametrisation up to scaling; (ii) a torsion-intersection argument applied to the elliptic quotients $E_A'$ and $E_A''$: whenever the rank-zero hypothesis and the appropriate torsion condition hold for one of them, $|H_{m,n}(\mathbb{Q})| = 8$ is forced, with the eight points all corresponding to degenerate bricks; (iii) two complementary techniques to verify the rank-zero hypothesis algorithmically -- PARI's ellrank (2-descent) and, where this is ambiguous, Sage's exact rational evaluation of $L(E,1)/\Omega_E$ via modular symbols, which combined with the modularity theorem, Kolyvagin's theorem, and Edixhoven's bound on the Manin constant for semistable curves yields an unconditional rank-zero certificate -- together with an explicit lift count refining the naive torsion-intersection bound when the torsion is larger than the leading case. We exhibit $1{,}072$ such fibers with $\max(m,n) \le 100$ on which Conjecture B is thereby established unconditionally.

==> anc/README.txt <==
Ancillary data for the paper

  "A torsion-intersection proof of perfect-cuboid nonexistence on 1,072
   explicit master-tuple fibers"
  by Rene Peschmann.

Companion paper:
  "Quartic reductions and elliptic obstructions for perfect Euler bricks"
  arXiv:2604.09328 (2026).

The file proven_fibers.csv lists the 1,072 master-tuple fibers (m, n)
with max(m, n) <= 100, gcd(m, n) = 1, and m - n odd, on which Theorem 4.5
(any of cases (a)-(c)) establishes |H_{m,n}(Q)| = 8 unconditionally.
By Theorem 2.4 of the paper, this excludes a perfect Euler brick on
each such fiber.

Columns
-------
m, n            : the fiber coordinates (positive integers, m > n,
                  gcd(m, n) = 1, m - n odd)
quotient        : the elliptic factor used in Theorem 4.5; one of
                  {E_3, E_uV}
rank_resolution : how rank(E_q(Q)) = 0 was certified; one of
                  {ellrank, modular_symbol}
torsion_size    : |E_q(Q)_tors|; in {4, 8} in our scan
lift_argument   : {naive, refined}; "refined" indicates the explicit
                  lift count of Section 4.5 was needed
M_MAX_scan      : the scan upper bound (= 100 throughout this CSV)
date            : generation date of the row

Reproducibility
---------------
The full pipeline is open-sourced at
  https://github.com/renpe/euler-brick-obstructions/tree/main/paper3
The main entry point is
  scripts/paper3/analysis/jh_torsion_full_dispatch.py
which in turn calls scripts/paper3/analysis/jh_torsion_full_worker.py
on (m, n) chunks via Sage subprocesses. Total wall time on a 30-core
workstation is approximately 5 minutes.

Software versions used: SageMath 10.7, PARI/GP 2.17.3.


==> anc/proven_fibers.csv <==
m,n,quotient,rank_resolution,torsion_size,lift_argument,M_MAX_scan,date
2,1,E_3,ellrank,4,naive,100,2026-04-29
3,2,E_3,ellrank,4,naive,100,2026-04-29
4,1,E_3,ellrank,4,naive,100,2026-04-29
4,3,E_3,ellrank,4,naive,100,2026-04-29
5,4,E_3,modular_symbol,4,naive,100,2026-04-29
6,1,E_3,ellrank,4,naive,100,2026-04-29
6,5,E_3,modular_symbol,4,naive,100,2026-04-29
7,2,E_3,ellrank,4,naive,100,2026-04-29
7,4,E_uV,ellrank,8,refined,100,2026-04-29
7,6,E_3,ellrank,4,naive,100,2026-04-29
8,1,E_3,ellrank,4,naive,100,2026-04-29
8,3,E_uV,modular_symbol,8,refined,100,2026-04-29
9,2,E_3,ellrank,4,naive,100,2026-04-29
9,4,E_3,ellrank,4,naive,100,2026-04-29
9,8,E_3,ellrank,4,naive,100,2026-04-29
10,7,E_uV,ellrank,8,refined,100,2026-04-29
10,9,E_3,modular_symbol,4,naive,100,2026-04-29
11,2,E_3,ellrank,4,naive,100,2026-04-29
11,6,E_3,ellrank,4,naive,100,2026-04-29
12,1,E_3,ellrank,4,naive,100,2026-04-29
12,5,E_3,ellrank,4,naive,100,2026-04-29
12,7,E_3,modular_symbol,4,naive,100,2026-04-29
12,11,E_3,modular_symbol,4,naive,100,2026-04-29
13,2,E_3,ellrank,4,naive,100,2026-04-29
13,4,E_uV,modular_symbol,8,refined,100,2026-04-29
13,8,E_uV,ellrank,8,refined,100,2026-04-29
13,10,E_3,modular_symbol,4,naive,100,2026-04-29
13,12,E_3,modular_symbol,4,naive,100,2026-04-29
14,5,E_uV,ellrank,8,refined,100,2026-04-29
14,9,E_uV,ellrank,8,refined,100,2026-04-29
14,11,E_uV,ellrank,8,refined,100,2026-04-29
15,2,E_3,ellrank,4,naive,100,2026-04-29
15,14,E_3,modular_symbol,4,naive,100,2026-04-29
16,3,E_3,ellrank,4,naive,100,2026-04-29
16,5,E_uV,modular_symbol,8,refined,100,2026-04-29
16,7,E_uV,ellrank,8,refined,100,2026-04-29
16,11,E_3,ellrank,4,naive,100,2026-04-29
16,13,E_3,ellrank,4,naive,100,2026-04-29
16,15,E_3,modular_symbol,4,naive,100,2026-04-29
17,2,E_3,ellrank,4,naive,100,2026-04-29
17,4,E_3,ellrank,4,naive,100,2026-04-29
17,8,E_uV,modular_symbol,8,refined,100,2026-04-29
17,10,E_3,modular_symbol,4,naive,100,2026-04-29
18,1,E_uV,modular_symbol,8,refined,100,2026-04-29
18,5,E_uV,ellrank,8,refined,100,2026-04-29
18,7,E_uV,modular_symbol,8,refined,100,2026-04-29
18,11,E_3,ellrank,4,naive,100,2026-04-29
18,13,E_3,ellrank,4,naive,100,2026-04-29
19,2,E_uV,ellrank,8,refined,100,2026-04-29
19,4,E_3,ellrank,4,naive,100,2026-04-29
19,6,E_3,ellrank,4,naive,100,2026-04-29
19,8,E_uV,ellrank,8,refined,100,2026-04-29
19,12,E_3,modular_symbol,4,naive,100,2026-04-29
19,14,E_uV,ellrank,8,refined,100,2026-04-29
19,18,E_3,ellrank,4,naive,100,2026-04-29
20,1,E_3,modular_symbol,4,naive,100,2026-04-29
20,3,E_3,modular_symbol,4,naive,100,2026-04-29
20,7,E_3,modular_symbol,4,naive,100,2026-04-29
20,9,E_uV,ellrank,8,refined,100,2026-04-29
20,19,E_3,modular_symbol,4,naive,100,2026-04-29
21,2,E_uV,modular_symbol,8,refined,100,2026-04-29
21,8,E_3,ellrank,4,naive,100,2026-04-29
22,3,E_3,ellrank,4,naive,100,2026-04-29
22,5,E_uV,ellrank,8,refined,100,2026-04-29
22,9,E_3,ellrank,4,naive,100,2026-04-29
22,15,E_3,modular_symbol,4,naive,100,2026-04-29
22,17,E_3,ellrank,4,naive,100,2026-04-29
22,21,E_3,modular_symbol,4,naive,100,2026-04-29
23,2,E_uV,ellrank,8,refined,100,2026-04-29
23,10,E_3,ellrank,4,naive,100,2026-04-29
23,12,E_3,modular_symbol,4,naive,100,2026-04-29
23,14,E_3,ellrank,4,naive,100,2026-04-29
23,16,E_3,ellrank,4,naive,100,2026-04-29
23,18,E_3,ellrank,4,naive,100,2026-04-29
24,1,E_uV,modular_symbol,8,refined,100,2026-04-29
24,5,E_uV,modular_symbol,8,refined,100,2026-04-29
24,7,E_3,ellrank,4,naive,100,2026-04-29
24,13,E_uV,modular_symbol,8,refined,100,2026-04-29
24,19,E_3,modular_symbol,4,naive,100,2026-04-29
24,23,E_uV,modular_symbol,8,refined,100,2026-04-29
25,2,E_3,ellrank,4,naive,100,2026-04-29
25,6,E_3,modular_symbol,4,naive,100,2026-04-29
25,8,E_3,ellrank,4,naive,100,2026-04-29
25,12,E_uV,modular_symbol,8,refined,100,2026-04-29
25,16,E_uV,modular_symbol,8,refined,100,2026-04-29
25,22,E_3,modular_symbol,4,naive,100,2026-04-29
26,1,E_3,ellrank,4,naive,100,2026-04-29
26,3,E_3,ellrank,4,naive,100,2026-04-29
26,5,E_3,modular_symbol,4,naive,100,2026-04-29
26,9,E_3,ellrank,4,naive,100,2026-04-29
26,11,E_3,ellrank,4,naive,100,2026-04-29
26,19,E_uV,ellrank,8,refined,100,2026-04-29
26,21,E_3,modular_symbol,4,naive,100,2026-04-29
26,23,E_uV,modular_symbol,8,refined,100,2026-04-29
27,2,E_uV,modular_symbol,8,refined,100,2026-04-29
27,4,E_uV,modular_symbol,8,refined,100,2026-04-29
27,8,E_3,ellrank,4,naive,100,2026-04-29
27,10,E_3,ellrank,4,naive,100,2026-04-29
27,16,E_uV,ellrank,8,refined,100,2026-04-29
27,20,E_uV,modular_symbol,8,refined,100,2026-04-29
27,26,E_3,ellrank,4,naive,100,2026-04-29
28,1,E_3,ellrank,4,naive,100,2026-04-29
28,5,E_uV,modular_symbol,8,refined,100,2026-04-29
28,11,E_3,ellrank,4,naive,100,2026-04-29
28,13,E_uV,modular_symbol,8,refined,100,2026-04-29
28,17,E_uV,modular_symbol,8,refined,100,2026-04-29
28,19,E_3,modular_symbol,4,naive,100,2026-04-29
28,23,E_3,ellrank,4,naive,100,2026-04-29
28,25,E_3,modular_symbol,4,naive,100,2026-04-29
29,2,E_3,modular_symbol,4,naive,100,2026-04-29
29,4,E_uV,modular_symbol,8,refined,100,2026-04-29
29,8,E_3,ellrank,4,naive,100,2026-04-29
29,12,E_3,modular_symbol,4,naive,100,2026-04-29
29,14,E_3,ellrank,4,naive,100,2026-04-29
29,16,E_3,ellrank,4,naive,100,2026-04-29
29,20,E_3,modular_symbol,4,naive,100,2026-04-29
29,26,E_3,ellrank,4,naive,100,2026-04-29
29,28,E_3,modular_symbol,4,naive,100,2026-04-29
30,1,E_3,ellrank,4,naive,100,2026-04-29
30,7,E_uV,ellrank,8,refined,100,2026-04-29
30,13,E_3,modular_symbol,4,naive,100,2026-04-29
30,19,E_3,modular_symbol,4,naive,100,2026-04-29
30,23,E_3,modular_symbol,4,naive,100,2026-04-29
31,6,E_3,ellrank,4,naive,100,2026-04-29
31,8,E_3,ellrank,4,naive,100,2026-04-29
31,12,E_uV,ellrank,8,refined,100,2026-04-29
31,18,E_3,ellrank,4,naive,100,2026-04-29
31,20,E_3,modular_symbol,4,naive,100,2026-04-29
31,22,E_3,ellrank,4,naive,100,2026-04-29
31,24,E_uV,ellrank,8,refined,100,2026-04-29
31,28,E_3,modular_symbol,4,naive,100,2026-04-29
31,30,E_3,modular_symbol,4,naive,100,2026-04-29
32,1,E_3,ellrank,4,naive,100,2026-04-29
32,3,E_3,ellrank,4,naive,100,2026-04-29
32,9,E_uV,modular_symbol,8,refined,100,2026-04-29
32,11,E_uV,ellrank,8,refined,100,2026-04-29
32,13,E_uV,modular_symbol,8,refined,100,2026-04-29
32,17,E_3,ellrank,4,naive,100,2026-04-29
32,19,E_uV,ellrank,8,refined,100,2026-04-29
32,27,E_uV,modular_symbol,8,refined,100,2026-04-29
32,29,E_3,ellrank,4,naive,100,2026-04-29
32,31,E_uV,modular_symbol,8,refined,100,2026-04-29
33,2,E_uV,ellrank,8,refined,100,2026-04-29
33,8,E_uV,modular_symbol,8,refined,100,2026-04-29
33,10,E_3,modular_symbol,4,naive,100,2026-04-29
33,20,E_3,modular_symbol,4,naive,100,2026-04-29
33,26,E_3,modular_symbol,4,naive,100,2026-04-29
33,28,E_3,modular_symbol,4,naive,100,2026-04-29
34,3,E_3,ellrank,4,naive,100,2026-04-29
34,5,E_3,ellrank,4,naive,100,2026-04-29
34,7,E_3,modular_symbol,4,naive,100,2026-04-29
34,9,E_uV,ellrank,8,refined,100,2026-04-29
34,31,E_uV,ellrank,8,refined,100,2026-04-29
34,33,E_3,modular_symbol,4,naive,100,2026-04-29
35,6,E_3,ellrank,4,naive,100,2026-04-29
35,12,E_3,modular_symbol,4,naive,100,2026-04-29
35,26,E_3,modular_symbol,4,naive,100,2026-04-29
35,32,E_3,modular_symbol,4,naive,100,2026-04-29
35,34,E_uV,ellrank,8,refined,100,2026-04-29
36,1,E_3,ellrank,4,naive,100,2026-04-29
36,5,E_3,modular_symbol,4,naive,100,2026-04-29
36,13,E_3,modular_symbol,4,naive,100,2026-04-29
36,23,E_uV,ellrank,8,refined,100,2026-04-29
36,35,E_3,modular_symbol,4,naive,100,2026-04-29
37,4,E_3,ellrank,4,naive,100,2026-04-29
37,8,E_3,ellrank,4,naive,100,2026-04-29
37,12,E_uV,modular_symbol,8,refined,100,2026-04-29
37,14,E_uV,modular_symbol,8,refined,100,2026-04-29
37,16,E_3,ellrank,4,naive,100,2026-04-29
37,20,E_uV,ellrank,8,refined,100,2026-04-29
37,22,E_3,ellrank,4,naive,100,2026-04-29
37,26,E_uV,ellrank,8,refined,100,2026-04-29
37,36,E_3,modular_symbol,4,naive,100,2026-04-29
38,1,E_3,ellrank,4,naive,100,2026-04-29
38,3,E_3,ellrank,4,naive,100,2026-04-29
38,9,E_3,ellrank,4,naive,100,2026-04-29
38,13,E_3,ellrank,4,naive,100,2026-04-29
38,17,E_uV,ellrank,8,refined,100,2026-04-29
38,31,E_uV,ellrank,8,refined,100,2026-04-29
38,37,E_3,ellrank,4,naive,100,2026-04-29
39,4,E_uV,ellrank,8,refined,100,2026-04-29
39,8,E_3,modular_symbol,4,naive,100,2026-04-29
39,10,E_3,modular_symbol,4,naive,100,2026-04-29
39,14,E_3,ellrank,4,naive,100,2026-04-29
39,22,E_3,ellrank,4,naive,100,2026-04-29
39,32,E_3,modular_symbol,4,naive,100,2026-04-29
39,38,E_uV,ellrank,8,refined,100,2026-04-29
40,9,E_uV,modular_symbol,8,refined,100,2026-04-29
40,13,E_uV,ellrank,8,refined,100,2026-04-29
40,17,E_uV,modular_symbol,8,refined,100,2026-04-29
40,19,E_3,modular_symbol,4,naive,100,2026-04-29
40,21,E_3,modular_symbol,4,naive,100,2026-04-29
40,23,E_3,modular_symbol,4,naive,100,2026-04-29
40,31,E_uV,ellrank,8,refined,100,2026-04-29
40,39,E_3,modular_symbol,4,naive,100,2026-04-29
41,4,E_3,ellrank,4,naive,100,2026-04-29
41,6,E_3,ellrank,4,naive,100,2026-04-29
41,10,E_uV,modular_symbol,8,refined,100,2026-04-29
41,12,E_3,modular_symbol,4,naive,100,2026-04-29
41,16,E_3,ellrank,4,naive,100,2026-04-29
41,20,E_3,modular_symbol,4,naive,100,2026-04-29
41,28,E_3,ellrank,4,naive,100,2026-04-29
41,30,E_uV,ellrank,8,refined,100,2026-04-29
41,32,E_3,modular_symbol,4,naive,100,2026-04-29
41,34,E_uV,ellrank,8,refined,100,2026-04-29
41,36,E_uV,ellrank,8,refined,100,2026-04-29
41,38,E_3,modular_symbol,4,naive,100,2026-04-29
41,40,E_3,modular_symbol,4,naive,100,2026-04-29
42,1,E_3,modular_symbol,4,naive,100,2026-04-29
42,5,E_3,modular_symbol,4,naive,100,2026-04-29
42,11,E_3,ellrank,4,naive,100,2026-04-29
42,17,E_3,modular_symbol,4,naive,100,2026-04-29
42,19,E_uV,ellrank,8,refined,100,2026-04-29
42,25,E_3,modular_symbol,4,naive,100,2026-04-29
42,31,E_uV,ellrank,8,refined,100,2026-04-29
43,2,E_3,ellrank,4,naive,100,2026-04-29
43,4,E_3,ellrank,4,naive,100,2026-04-29
43,12,E_3,modular_symbol,4,naive,100,2026-04-29
43,14,E_3,ellrank,4,naive,100,2026-04-29
43,16,E_uV,ellrank,8,refined,100,2026-04-29
43,18,E_uV,modular_symbol,8,refined,100,2026-04-29
43,20,E_3,modular_symbol,4,naive,100,2026-04-29
43,22,E_3,ellrank,4,naive,100,2026-04-29
43,26,E_3,modular_symbol,4,naive,100,2026-04-29
43,28,E_3,modular_symbol,4,naive,100,2026-04-29
43,30,E_uV,ellrank,8,refined,100,2026-04-29
43,32,E_3,ellrank,4,naive,100,2026-04-29
43,38,E_3,ellrank,4,naive,100,2026-04-29
44,1,E_3,ellrank,4,naive,100,2026-04-29
44,7,E_3,ellrank,4,naive,100,2026-04-29
44,13,E_3,modular_symbol,4,naive,100,2026-04-29
44,19,E_uV,modular_symbol,8,refined,100,2026-04-29
44,21,E_3,modular_symbol,4,naive,100,2026-04-29
44,25,E_3,modular_symbol,4,naive,100,2026-04-29
44,41,E_uV,ellrank,8,refined,100,2026-04-29
45,2,E_3,modular_symbol,4,naive,100,2026-04-29
45,22,E_3,modular_symbol,4,naive,100,2026-04-29
45,26,E_3,modular_symbol,4,naive,100,2026-04-29
45,28,E_3,ellrank,4,naive,100,2026-04-29
45,34,E_uV,ellrank,8,refined,100,2026-04-29
45,38,E_uV,ellrank,8,refined,100,2026-04-29
45,44,E_3,modular_symbol,4,naive,100,2026-04-29
46,3,E_uV,modular_symbol,8,refined,100,2026-04-29
46,5,E_3,ellrank,4,naive,100,2026-04-29
46,9,E_3,ellrank,4,naive,100,2026-04-29
46,17,E_uV,ellrank,8,refined,100,2026-04-29
46,19,E_3,ellrank,4,naive,100,2026-04-29
46,21,E_3,modular_symbol,4,naive,100,2026-04-29
46,25,E_3,modular_symbol,4,naive,100,2026-04-29
46,27,E_3,modular_symbol,4,naive,100,2026-04-29
46,29,E_3,ellrank,4,naive,100,2026-04-29
46,31,E_3,ellrank,4,naive,100,2026-04-29
46,35,E_3,modular_symbol,4,naive,100,2026-04-29
46,39,E_uV,ellrank,8,refined,100,2026-04-29
46,41,E_3,ellrank,4,naive,100,2026-04-29
47,2,E_3,ellrank,4,naive,100,2026-04-29
47,6,E_uV,ellrank,8,refined,100,2026-04-29
47,8,E_3,ellrank,4,naive,100,2026-04-29
47,24,E_3,modular_symbol,4,naive,100,2026-04-29
47,30,E_3,modular_symbol,4,naive,100,2026-04-29
47,32,E_3,ellrank,4,naive,100,2026-04-29
47,34,E_3,ellrank,4,naive,100,2026-04-29
47,36,E_3,modular_symbol,4,naive,100,2026-04-29
47,40,E_uV,ellrank,8,refined,100,2026-04-29
47,42,E_3,ellrank,4,naive,100,2026-04-29
48,7,E_3,ellrank,4,naive,100,2026-04-29
48,19,E_3,ellrank,4,naive,100,2026-04-29
48,23,E_3,modular_symbol,4,naive,100,2026-04-29
48,47,E_3,modular_symbol,4,naive,100,2026-04-29
49,2,E_3,ellrank,4,naive,100,2026-04-29
49,4,E_3,ellrank,4,naive,100,2026-04-29
49,6,E_uV,ellrank,8,refined,100,2026-04-29
49,10,E_3,ellrank,4,naive,100,2026-04-29
49,12,E_3,ellrank,4,naive,100,2026-04-29
49,16,E_3,ellrank,4,naive,100,2026-04-29
49,20,E_3,modular_symbol,4,naive,100,2026-04-29
49,24,E_3,ellrank,4,naive,100,2026-04-29
49,26,E_3,ellrank,4,naive,100,2026-04-29
49,32,E_3,ellrank,4,naive,100,2026-04-29
49,36,E_3,ellrank,4,naive,100,2026-04-29
49,38,E_3,ellrank,4,naive,100,2026-04-29
49,40,E_3,modular_symbol,4,naive,100,2026-04-29
49,44,E_3,modular_symbol,4,naive,100,2026-04-29
49,46,E_uV,ellrank,8,refined,100,2026-04-29
50,3,E_3,ellrank,4,naive,100,2026-04-29
50,7,E_3,modular_symbol,4,naive,100,2026-04-29
50,9,E_3,modular_symbol,4,naive,100,2026-04-29
50,11,E_3,ellrank,4,naive,100,2026-04-29
50,13,E_3,ellrank,4,naive,100,2026-04-29
50,17,E_3,modular_symbol,4,naive,100,2026-04-29
50,19,E_3,modular_symbol,4,naive,100,2026-04-29
50,21,E_uV,ellrank,8,refined,100,2026-04-29
50,27,E_3,modular_symbol,4,naive,100,2026-04-29
50,31,E_3,modular_symbol,4,naive,100,2026-04-29
50,39,E_uV,ellrank,8,refined,100,2026-04-29
50,41,E_3,ellrank,4,naive,100,2026-04-29
50,43,E_3,modular_symbol,4,naive,100,2026-04-29
50,47,E_3,modular_symbol,4,naive,100,2026-04-29
51,2,E_3,ellrank,4,naive,100,2026-04-29
51,4,E_3,modular_symbol,4,naive,100,2026-04-29
51,8,E_uV,ellrank,8,refined,100,2026-04-29
51,10,E_3,ellrank,4,naive,100,2026-04-29
51,14,E_3,ellrank,4,naive,100,2026-04-29
51,16,E_3,modular_symbol,4,naive,100,2026-04-29
51,20,E_3,modular_symbol,4,naive,100,2026-04-29
51,22,E_3,ellrank,4,naive,100,2026-04-29
51,38,E_3,ellrank,4,naive,100,2026-04-29
51,46,E_3,ellrank,4,naive,100,2026-04-29
51,50,E_3,modular_symbol,4,naive,100,2026-04-29
52,1,E_uV,ellrank,8,refined,100,2026-04-29
52,3,E_3,modular_symbol,4,naive,100,2026-04-29
52,7,E_3,modular_symbol,4,naive,100,2026-04-29
52,19,E_3,modular_symbol,4,naive,100,2026-04-29
52,23,E_3,ellrank,4,naive,100,2026-04-29
52,27,E_3,modular_symbol,4,naive,100,2026-04-29
52,29,E_3,modular_symbol,4,naive,100,2026-04-29
52,31,E_3,modular_symbol,4,naive,100,2026-04-29
52,33,E_3,modular_symbol,4,naive,100,2026-04-29
52,41,E_3,modular_symbol,4,naive,100,2026-04-29
52,47,E_3,modular_symbol,4,naive,100,2026-04-29
53,2,E_3,ellrank,4,naive,100,2026-04-29
53,10,E_3,modular_symbol,4,naive,100,2026-04-29
53,14,E_3,ellrank,4,naive,100,2026-04-29
53,16,E_3,ellrank,4,naive,100,2026-04-29
53,20,E_3,modular_symbol,4,naive,100,2026-04-29
53,22,E_uV,modular_symbol,8,refined,100,2026-04-29
53,26,E_3,modular_symbol,4,naive,100,2026-04-29
53,28,E_3,modular_symbol,4,naive,100,2026-04-29
53,32,E_uV,ellrank,8,refined,100,2026-04-29
53,36,E_3,modular_symbol,4,naive,100,2026-04-29
53,38,E_3,ellrank,4,naive,100,2026-04-29
53,42,E_uV,ellrank,8,refined,100,2026-04-29
53,50,E_3,modular_symbol,4,naive,100,2026-04-29
54,1,E_uV,ellrank,8,refined,100,2026-04-29
54,7,E_3,ellrank,4,naive,100,2026-04-29
54,11,E_3,ellrank,4,naive,100,2026-04-29
54,13,E_3,modular_symbol,4,naive,100,2026-04-29
54,17,E_3,ellrank,4,naive,100,2026-04-29
54,19,E_uV,ellrank,8,refined,100,2026-04-29
54,25,E_uV,ellrank,8,refined,100,2026-04-29
54,29,E_3,ellrank,4,naive,100,2026-04-29
54,31,E_3,ellrank,4,naive,100,2026-04-29
54,37,E_uV,ellrank,8,refined,100,2026-04-29
54,41,E_3,ellrank,4,naive,100,2026-04-29
54,47,E_3,ellrank,4,naive,100,2026-04-29
54,49,E_3,ellrank,4,naive,100,2026-04-29
54,53,E_uV,modular_symbol,8,refined,100,2026-04-29
55,2,E_3,ellrank,4,naive,100,2026-04-29
55,4,E_3,modular_symbol,4,naive,100,2026-04-29
55,6,E_3,modular_symbol,4,naive,100,2026-04-29
55,12,E_3,modular_symbol,4,naive,100,2026-04-29
55,14,E_uV,ellrank,8,refined,100,2026-04-29
55,18,E_3,ellrank,4,naive,100,2026-04-29
55,26,E_3,modular_symbol,4,naive,100,2026-04-29
55,34,E_uV,ellrank,8,refined,100,2026-04-29
55,36,E_uV,ellrank,8,refined,100,2026-04-29
55,42,E_3,modular_symbol,4,naive,100,2026-04-29
55,46,E_uV,ellrank,8,refined,100,2026-04-29
55,48,E_3,modular_symbol,4,naive,100,2026-04-29
56,3,E_3,ellrank,4,naive,100,2026-04-29
56,5,E_3,ellrank,4,naive,100,2026-04-29
56,13,E_3,modular_symbol,4,naive,100,2026-04-29
56,17,E_3,ellrank,4,naive,100,2026-04-29
56,19,E_3,ellrank,4,naive,100,2026-04-29
56,23,E_3,modular_symbol,4,naive,100,2026-04-29
56,29,E_3,modular_symbol,4,naive,100,2026-04-29
56,33,E_3,ellrank,4,naive,100,2026-04-29
56,45,E_3,modular_symbol,4,naive,100,2026-04-29
56,47,E_3,modular_symbol,4,naive,100,2026-04-29
56,53,E_3,ellrank,4,naive,100,2026-04-29
56,55,E_3,modular_symbol,4,naive,100,2026-04-29
57,2,E_uV,ellrank,8,refined,100,2026-04-29
57,4,E_3,ellrank,4,naive,100,2026-04-29
57,20,E_3,modular_symbol,4,naive,100,2026-04-29
57,22,E_3,modular_symbol,4,naive,100,2026-04-29
57,26,E_3,modular_symbol,4,naive,100,2026-04-29
57,28,E_3,ellrank,4,naive,100,2026-04-29
57,44,E_3,ellrank,4,naive,100,2026-04-29
57,46,E_uV,ellrank,8,refined,100,2026-04-29
57,52,E_3,modular_symbol,4,naive,100,2026-04-29
58,1,E_3,modular_symbol,4,naive,100,2026-04-29
58,3,E_3,ellrank,4,naive,100,2026-04-29
58,21,E_uV,ellrank,8,refined,100,2026-04-29
58,23,E_3,ellrank,4,naive,100,2026-04-29
58,25,E_3,modular_symbol,4,naive,100,2026-04-29
58,27,E_3,ellrank,4,naive,100,2026-04-29
58,31,E_3,modular_symbol,4,naive,100,2026-04-29
58,33,E_3,ellrank,4,naive,100,2026-04-29
58,35,E_3,modular_symbol,4,naive,100,2026-04-29
58,47,E_uV,ellrank,8,refined,100,2026-04-29
58,49,E_uV,ellrank,8,refined,100,2026-04-29
58,53,E_3,ellrank,4,naive,100,2026-04-29
58,55,E_3,modular_symbol,4,naive,100,2026-04-29
59,4,E_3,ellrank,4,naive,100,2026-04-29
59,6,E_uV,ellrank,8,refined,100,2026-04-29
59,8,E_3,modular_symbol,4,naive,100,2026-04-29
59,10,E_3,modular_symbol,4,naive,100,2026-04-29
59,12,E_3,modular_symbol,4,naive,100,2026-04-29
59,14,E_3,ellrank,4,naive,100,2026-04-29
59,16,E_3,ellrank,4,naive,100,2026-04-29
59,20,E_3,modular_symbol,4,naive,100,2026-04-29
59,26,E_3,ellrank,4,naive,100,2026-04-29
59,30,E_3,ellrank,4,naive,100,2026-04-29
59,34,E_uV,ellrank,8,refined,100,2026-04-29
59,38,E_3,modular_symbol,4,naive,100,2026-04-29
59,44,E_3,modular_symbol,4,naive,100,2026-04-29
59,52,E_uV,ellrank,8,refined,100,2026-04-29
59,54,E_3,ellrank,4,naive,100,2026-04-29
59,58,E_3,ellrank,4,naive,100,2026-04-29
60,7,E_3,modular_symbol,4,naive,100,2026-04-29
60,11,E_3,modular_symbol,4,naive,100,2026-04-29
60,19,E_3,modular_symbol,4,naive,100,2026-04-29
60,31,E_3,modular_symbol,4,naive,100,2026-04-29
60,47,E_uV,ellrank,8,refined,100,2026-04-29
60,59,E_3,modular_symbol,4,naive,100,2026-04-29
61,2,E_3,modular_symbol,4,naive,100,2026-04-29
61,4,E_uV,ellrank,8,refined,100,2026-04-29
61,6,E_3,ellrank,4,naive,100,2026-04-29
61,8,E_3,ellrank,4,naive,100,2026-04-29
61,16,E_3,modular_symbol,4,naive,100,2026-04-29
61,22,E_3,ellrank,4,naive,100,2026-04-29
61,24,E_3,ellrank,4,naive,100,2026-04-29
61,26,E_3,ellrank,4,naive,100,2026-04-29
61,30,E_3,modular_symbol,4,naive,100,2026-04-29
61,36,E_3,modular_symbol,4,naive,100,2026-04-29
61,42,E_3,modular_symbol,4,naive,100,2026-04-29
61,46,E_3,modular_symbol,4,naive,100,2026-04-29
61,48,E_3,modular_symbol,4,naive,100,2026-04-29
61,60,E_3,modular_symbol,4,naive,100,2026-04-29
62,3,E_3,ellrank,4,naive,100,2026-04-29
62,7,E_3,ellrank,4,naive,100,2026-04-29
62,9,E_3,ellrank,4,naive,100,2026-04-29
62,19,E_uV,ellrank,8,refined,100,2026-04-29
62,23,E_uV,ellrank,8,refined,100,2026-04-29
62,29,E_3,modular_symbol,4,naive,100,2026-04-29
62,35,E_uV,ellrank,8,refined,100,2026-04-29
62,37,E_3,ellrank,4,naive,100,2026-04-29
62,39,E_3,ellrank,4,naive,100,2026-04-29
62,41,E_uV,ellrank,8,refined,100,2026-04-29
62,43,E_uV,ellrank,8,refined,100,2026-04-29
62,45,E_3,modular_symbol,4,naive,100,2026-04-29
62,47,E_3,ellrank,4,naive,100,2026-04-29
62,49,E_uV,ellrank,8,refined,100,2026-04-29
62,55,E_3,modular_symbol,4,naive,100,2026-04-29
62,57,E_3,ellrank,4,naive,100,2026-04-29
63,2,E_3,ellrank,4,naive,100,2026-04-29
63,4,E_3,modular_symbol,4,naive,100,2026-04-29
63,16,E_3,ellrank,4,naive,100,2026-04-29
63,32,E_3,modular_symbol,4,naive,100,2026-04-29
63,34,E_3,ellrank,4,naive,100,2026-04-29
63,50,E_uV,ellrank,8,refined,100,2026-04-29
63,58,E_3,modular_symbol,4,naive,100,2026-04-29
64,1,E_3,ellrank,4,naive,100,2026-04-29
64,3,E_3,ellrank,4,naive,100,2026-04-29
64,9,E_3,ellrank,4,naive,100,2026-04-29
64,11,E_3,ellrank,4,naive,100,2026-04-29
64,13,E_3,modular_symbol,4,naive,100,2026-04-29
64,15,E_3,modular_symbol,4,naive,100,2026-04-29
64,21,E_3,ellrank,4,naive,100,2026-04-29
64,25,E_3,ellrank,4,naive,100,2026-04-29
64,31,E_3,ellrank,4,naive,100,2026-04-29
64,37,E_3,ellrank,4,naive,100,2026-04-29
64,41,E_3,ellrank,4,naive,100,2026-04-29
64,43,E_3,modular_symbol,4,naive,100,2026-04-29
64,47,E_3,ellrank,4,naive,100,2026-04-29
64,51,E_3,ellrank,4,naive,100,2026-04-29
64,53,E_3,ellrank,4,naive,100,2026-04-29
64,59,E_3,modular_symbol,4,naive,100,2026-04-29
64,63,E_3,modular_symbol,4,naive,100,2026-04-29
65,2,E_3,modular_symbol,4,naive,100,2026-04-29
65,4,E_3,modular_symbol,4,naive,100,2026-04-29
65,8,E_3,modular_symbol,4,naive,100,2026-04-29
65,14,E_3,modular_symbol,4,naive,100,2026-04-29
65,22,E_uV,ellrank,8,refined,100,2026-04-29
65,36,E_3,modular_symbol,4,naive,100,2026-04-29
65,44,E_3,modular_symbol,4,naive,100,2026-04-29
65,58,E_3,modular_symbol,4,naive,100,2026-04-29
65,64,E_3,modular_symbol,4,naive,100,2026-04-29
66,1,E_3,ellrank,4,naive,100,2026-04-29
66,7,E_uV,ellrank,8,refined,100,2026-04-29
66,17,E_3,modular_symbol,4,naive,100,2026-04-29
66,19,E_3,ellrank,4,naive,100,2026-04-29
66,25,E_3,ellrank,4,naive,100,2026-04-29
66,31,E_3,modular_symbol,4,naive,100,2026-04-29
66,37,E_uV,ellrank,8,refined,100,2026-04-29
66,41,E_3,modular_symbol,4,naive,100,2026-04-29
66,43,E_3,ellrank,4,naive,100,2026-04-29
66,47,E_3,modular_symbol,4,naive,100,2026-04-29
66,49,E_3,ellrank,4,naive,100,2026-04-29
66,53,E_3,ellrank,4,naive,100,2026-04-29
66,61,E_uV,ellrank,8,refined,100,2026-04-29
66,65,E_3,modular_symbol,4,naive,100,2026-04-29
67,2,E_uV,ellrank,8,refined,100,2026-04-29
67,4,E_uV,ellrank,8,refined,100,2026-04-29
67,6,E_uV,ellrank,8,refined,100,2026-04-29
67,8,E_3,ellrank,4,naive,100,2026-04-29
67,14,E_3,ellrank,4,naive,100,2026-04-29
67,16,E_uV,ellrank,8,refined,100,2026-04-29
67,18,E_3,ellrank,4,naive,100,2026-04-29
67,22,E_uV,ellrank,8,refined,100,2026-04-29
67,24,E_uV,ellrank,8,refined,100,2026-04-29
67,26,E_3,modular_symbol,4,naive,100,2026-04-29
67,28,E_uV,ellrank,8,refined,100,2026-04-29
67,30,E_3,ellrank,4,naive,100,2026-04-29
67,32,E_3,ellrank,4,naive,100,2026-04-29
67,34,E_3,ellrank,4,naive,100,2026-04-29
67,42,E_3,ellrank,4,naive,100,2026-04-29
67,54,E_3,ellrank,4,naive,100,2026-04-29
67,62,E_3,ellrank,4,naive,100,2026-04-29
68,5,E_3,modular_symbol,4,naive,100,2026-04-29
68,13,E_3,modular_symbol,4,naive,100,2026-04-29
68,15,E_3,modular_symbol,4,naive,100,2026-04-29
68,21,E_3,modular_symbol,4,naive,100,2026-04-29
68,25,E_3,modular_symbol,4,naive,100,2026-04-29
68,27,E_3,ellrank,4,naive,100,2026-04-29
68,29,E_3,ellrank,4,naive,100,2026-04-29
68,39,E_3,modular_symbol,4,naive,100,2026-04-29
68,41,E_3,ellrank,4,naive,100,2026-04-29
68,47,E_3,modular_symbol,4,naive,100,2026-04-29
68,49,E_uV,ellrank,8,refined,100,2026-04-29
68,53,E_3,modular_symbol,4,naive,100,2026-04-29
68,55,E_3,modular_symbol,4,naive,100,2026-04-29
68,59,E_3,modular_symbol,4,naive,100,2026-04-29
68,61,E_3,modular_symbol,4,naive,100,2026-04-29
68,63,E_3,modular_symbol,4,naive,100,2026-04-29
68,65,E_3,modular_symbol,4,naive,100,2026-04-29
69,14,E_3,modular_symbol,4,naive,100,2026-04-29
69,20,E_3,modular_symbol,4,naive,100,2026-04-29
69,26,E_3,modular_symbol,4,naive,100,2026-04-29
69,32,E_uV,ellrank,8,refined,100,2026-04-29
69,52,E_3,modular_symbol,4,naive,100,2026-04-29
69,56,E_uV,ellrank,8,refined,100,2026-04-29
69,58,E_3,modular_symbol,4,naive,100,2026-04-29
69,68,E_3,modular_symbol,4,naive,100,2026-04-29
70,3,E_3,modular_symbol,4,naive,100,2026-04-29
70,11,E_uV,ellrank,8,refined,100,2026-04-29
70,13,E_3,modular_symbol,4,naive,100,2026-04-29
70,17,E_uV,ellrank,8,refined,100,2026-04-29
70,23,E_3,modular_symbol,4,naive,100,2026-04-29
70,33,E_3,modular_symbol,4,naive,100,2026-04-29
70,47,E_3,modular_symbol,4,naive,100,2026-04-29
70,51,E_uV,ellrank,8,refined,100,2026-04-29
70,57,E_3,modular_symbol,4,naive,100,2026-04-29
70,59,E_3,modular_symbol,4,naive,100,2026-04-29
70,61,E_3,modular_symbol,4,naive,100,2026-04-29
70,67,E_uV,ellrank,8,refined,100,2026-04-29
70,69,E_3,modular_symbol,4,naive,100,2026-04-29
71,4,E_3,ellrank,4,naive,100,2026-04-29
71,6,E_3,ellrank,4,naive,100,2026-04-29
71,10,E_3,ellrank,4,naive,100,2026-04-29
71,14,E_3,ellrank,4,naive,100,2026-04-29
71,16,E_3,ellrank,4,naive,100,2026-04-29
71,18,E_3,ellrank,4,naive,100,2026-04-29
71,22,E_uV,ellrank,8,refined,100,2026-04-29
71,26,E_3,ellrank,4,naive,100,2026-04-29
71,28,E_3,modular_symbol,4,naive,100,2026-04-29
71,30,E_3,ellrank,4,naive,100,2026-04-29
71,32,E_3,ellrank,4,naive,100,2026-04-29
71,36,E_3,modular_symbol,4,naive,100,2026-04-29
71,38,E_3,modular_symbol,4,naive,100,2026-04-29
71,42,E_3,ellrank,4,naive,100,2026-04-29
71,48,E_3,modular_symbol,4,naive,100,2026-04-29
71,50,E_3,modular_symbol,4,naive,100,2026-04-29
71,52,E_uV,ellrank,8,refined,100,2026-04-29
71,56,E_3,ellrank,4,naive,100,2026-04-29
71,58,E_3,ellrank,4,naive,100,2026-04-29
71,60,E_3,modular_symbol,4,naive,100,2026-04-29
71,66,E_uV,ellrank,8,refined,100,2026-04-29
71,68,E_3,modular_symbol,4,naive,100,2026-04-29
72,13,E_3,ellrank,4,naive,100,2026-04-29
72,17,E_3,ellrank,4,naive,100,2026-04-29
72,19,E_3,ellrank,4,naive,100,2026-04-29
72,35,E_uV,ellrank,8,refined,100,2026-04-29
72,49,E_uV,ellrank,8,refined,100,2026-04-29
72,53,E_3,modular_symbol,4,naive,100,2026-04-29
73,2,E_3,ellrank,4,naive,100,2026-04-29
73,6,E_3,modular_symbol,4,naive,100,2026-04-29
73,16,E_3,modular_symbol,4,naive,100,2026-04-29
73,18,E_3,ellrank,4,naive,100,2026-04-29
73,22,E_3,ellrank,4,naive,100,2026-04-29
73,34,E_3,ellrank,4,naive,100,2026-04-29
73,42,E_uV,ellrank,8,refined,100,2026-04-29
73,44,E_3,modular_symbol,4,naive,100,2026-04-29
73,46,E_3,modular_symbol,4,naive,100,2026-04-29
73,54,E_3,modular_symbol,4,naive,100,2026-04-29
73,58,E_uV,ellrank,8,refined,100,2026-04-29
73,70,E_uV,ellrank,8,refined,100,2026-04-29
74,1,E_uV,ellrank,8,refined,100,2026-04-29
74,5,E_3,modular_symbol,4,naive,100,2026-04-29
74,7,E_uV,ellrank,8,refined,100,2026-04-29
74,9,E_3,ellrank,4,naive,100,2026-04-29
74,15,E_3,modular_symbol,4,naive,100,2026-04-29
74,17,E_3,ellrank,4,naive,100,2026-04-29
74,19,E_3,ellrank,4,naive,100,2026-04-29
74,21,E_3,modular_symbol,4,naive,100,2026-04-29
74,23,E_uV,ellrank,8,refined,100,2026-04-29
74,25,E_3,modular_symbol,4,naive,100,2026-04-29
74,31,E_3,modular_symbol,4,naive,100,2026-04-29
74,35,E_uV,ellrank,8,refined,100,2026-04-29
74,39,E_uV,ellrank,8,refined,100,2026-04-29
74,41,E_3,ellrank,4,naive,100,2026-04-29
74,43,E_3,ellrank,4,naive,100,2026-04-29
74,45,E_3,ellrank,4,naive,100,2026-04-29
74,47,E_uV,ellrank,8,refined,100,2026-04-29
74,49,E_3,ellrank,4,naive,100,2026-04-29
74,53,E_uV,ellrank,8,refined,100,2026-04-29
74,59,E_3,ellrank,4,naive,100,2026-04-29
74,63,E_uV,ellrank,8,refined,100,2026-04-29
74,65,E_3,modular_symbol,4,naive,100,2026-04-29
74,69,E_3,ellrank,4,naive,100,2026-04-29
74,71,E_uV,ellrank,8,refined,100,2026-04-29
74,73,E_uV,ellrank,8,refined,100,2026-04-29
75,2,E_3,modular_symbol,4,naive,100,2026-04-29
75,16,E_3,modular_symbol,4,naive,100,2026-04-29
75,22,E_3,ellrank,4,naive,100,2026-04-29
75,26,E_3,modular_symbol,4,naive,100,2026-04-29
75,28,E_3,modular_symbol,4,naive,100,2026-04-29
75,32,E_3,modular_symbol,4,naive,100,2026-04-29
75,34,E_uV,ellrank,8,refined,100,2026-04-29
75,38,E_uV,ellrank,8,refined,100,2026-04-29
75,46,E_3,modular_symbol,4,naive,100,2026-04-29
75,52,E_3,modular_symbol,4,naive,100,2026-04-29
76,1,E_3,ellrank,4,naive,100,2026-04-29
76,3,E_3,modular_symbol,4,naive,100,2026-04-29
76,7,E_3,modular_symbol,4,naive,100,2026-04-29
76,11,E_3,ellrank,4,naive,100,2026-04-29
76,17,E_3,modular_symbol,4,naive,100,2026-04-29
76,21,E_3,modular_symbol,4,naive,100,2026-04-29
76,23,E_3,ellrank,4,naive,100,2026-04-29
76,25,E_3,ellrank,4,naive,100,2026-04-29
76,27,E_3,modular_symbol,4,naive,100,2026-04-29
76,33,E_3,modular_symbol,4,naive,100,2026-04-29
76,35,E_3,modular_symbol,4,naive,100,2026-04-29
76,37,E_3,ellrank,4,naive,100,2026-04-29
76,39,E_3,modular_symbol,4,naive,100,2026-04-29
76,45,E_uV,ellrank,8,refined,100,2026-04-29
76,47,E_3,ellrank,4,naive,100,2026-04-29
76,49,E_3,ellrank,4,naive,100,2026-04-29
76,63,E_3,modular_symbol,4,naive,100,2026-04-29
76,67,E_uV,ellrank,8,refined,100,2026-04-29
76,73,E_uV,ellrank,8,refined,100,2026-04-29
77,2,E_3,ellrank,4,naive,100,2026-04-29
77,4,E_3,modular_symbol,4,naive,100,2026-04-29
77,6,E_uV,ellrank,8,refined,100,2026-04-29
77,8,E_3,ellrank,4,naive,100,2026-04-29
77,10,E_3,modular_symbol,4,naive,100,2026-04-29
77,30,E_3,modular_symbol,4,naive,100,2026-04-29
77,34,E_3,ellrank,4,naive,100,2026-04-29
77,38,E_3,ellrank,4,naive,100,2026-04-29
77,50,E_uV,ellrank,8,refined,100,2026-04-29
77,58,E_3,modular_symbol,4,naive,100,2026-04-29
77,60,E_3,modular_symbol,4,naive,100,2026-04-29
77,72,E_3,modular_symbol,4,naive,100,2026-04-29
77,74,E_3,modular_symbol,4,naive,100,2026-04-29
77,76,E_3,modular_symbol,4,naive,100,2026-04-29
78,5,E_uV,ellrank,8,refined,100,2026-04-29
78,11,E_uV,ellrank,8,refined,100,2026-04-29
78,23,E_3,ellrank,4,naive,100,2026-04-29
78,25,E_3,modular_symbol,4,naive,100,2026-04-29
78,29,E_3,modular_symbol,4,naive,100,2026-04-29
78,37,E_3,ellrank,4,naive,100,2026-04-29
78,41,E_3,ellrank,4,naive,100,2026-04-29
78,43,E_3,modular_symbol,4,naive,100,2026-04-29
78,47,E_3,modular_symbol,4,naive,100,2026-04-29
78,49,E_uV,ellrank,8,refined,100,2026-04-29
78,53,E_3,modular_symbol,4,naive,100,2026-04-29
78,55,E_uV,ellrank,8,refined,100,2026-04-29
78,61,E_3,modular_symbol,4,naive,100,2026-04-29
78,67,E_3,modular_symbol,4,naive,100,2026-04-29
78,77,E_3,modular_symbol,4,naive,100,2026-04-29
79,2,E_3,modular_symbol,4,naive,100,2026-04-29
79,6,E_uV,ellrank,8,refined,100,2026-04-29
79,8,E_uV,ellrank,8,refined,100,2026-04-29
79,10,E_uV,ellrank,8,refined,100,2026-04-29
79,18,E_3,ellrank,4,naive,100,2026-04-29
79,20,E_uV,ellrank,8,refined,100,2026-04-29
79,22,E_3,modular_symbol,4,naive,100,2026-04-29
79,26,E_3,ellrank,4,naive,100,2026-04-29
79,30,E_uV,ellrank,8,refined,100,2026-04-29
79,32,E_3,ellrank,4,naive,100,2026-04-29
79,36,E_3,modular_symbol,4,naive,100,2026-04-29
79,38,E_3,modular_symbol,4,naive,100,2026-04-29
79,44,E_uV,ellrank,8,refined,100,2026-04-29
79,46,E_3,ellrank,4,naive,100,2026-04-29
79,48,E_3,modular_symbol,4,naive,100,2026-04-29
79,50,E_uV,ellrank,8,refined,100,2026-04-29
79,52,E_3,modular_symbol,4,naive,100,2026-04-29
79,56,E_3,modular_symbol,4,naive,100,2026-04-29
79,62,E_3,modular_symbol,4,naive,100,2026-04-29
79,64,E_3,ellrank,4,naive,100,2026-04-29
79,66,E_3,ellrank,4,naive,100,2026-04-29
79,70,E_uV,ellrank,8,refined,100,2026-04-29
79,72,E_3,modular_symbol,4,naive,100,2026-04-29
79,74,E_3,ellrank,4,naive,100,2026-04-29
79,78,E_3,ellrank,4,naive,100,2026-04-29
80,23,E_3,modular_symbol,4,naive,100,2026-04-29
80,27,E_3,modular_symbol,4,naive,100,2026-04-29
80,29,E_3,ellrank,4,naive,100,2026-04-29
80,41,E_3,modular_symbol,4,naive,100,2026-04-29
80,49,E_3,modular_symbol,4,naive,100,2026-04-29
80,59,E_3,modular_symbol,4,naive,100,2026-04-29
80,61,E_3,modular_symbol,4,naive,100,2026-04-29
80,67,E_3,modular_symbol,4,naive,100,2026-04-29
80,79,E_3,modular_symbol,4,naive,100,2026-04-29
81,4,E_3,ellrank,4,naive,100,2026-04-29
81,14,E_3,ellrank,4,naive,100,2026-04-29
81,16,E_3,ellrank,4,naive,100,2026-04-29
81,22,E_uV,ellrank,8,refined,100,2026-04-29
81,26,E_uV,ellrank,8,refined,100,2026-04-29
81,34,E_uV,ellrank,8,refined,100,2026-04-29
81,38,E_3,modular_symbol,4,naive,100,2026-04-29
81,40,E_3,modular_symbol,4,naive,100,2026-04-29
81,44,E_3,ellrank,4,naive,100,2026-04-29
81,50,E_3,ellrank,4,naive,100,2026-04-29
81,52,E_3,ellrank,4,naive,100,2026-04-29
81,62,E_3,ellrank,4,naive,100,2026-04-29
81,68,E_3,ellrank,4,naive,100,2026-04-29
81,70,E_uV,ellrank,8,refined,100,2026-04-29
81,76,E_3,ellrank,4,naive,100,2026-04-29
81,80,E_3,modular_symbol,4,naive,100,2026-04-29
82,1,E_3,modular_symbol,4,naive,100,2026-04-29
82,3,E_3,ellrank,4,naive,100,2026-04-29
82,5,E_3,ellrank,4,naive,100,2026-04-29
82,9,E_uV,ellrank,8,refined,100,2026-04-29
82,11,E_uV,ellrank,8,refined,100,2026-04-29
82,13,E_3,modular_symbol,4,naive,100,2026-04-29
82,15,E_3,modular_symbol,4,naive,100,2026-04-29
82,17,E_3,ellrank,4,naive,100,2026-04-29
82,25,E_3,modular_symbol,4,naive,100,2026-04-29
82,31,E_3,modular_symbol,4,naive,100,2026-04-29
82,35,E_3,modular_symbol,4,naive,100,2026-04-29
82,37,E_3,ellrank,4,naive,100,2026-04-29
82,39,E_uV,ellrank,8,refined,100,2026-04-29
82,43,E_3,ellrank,4,naive,100,2026-04-29
82,45,E_uV,ellrank,8,refined,100,2026-04-29
82,49,E_uV,ellrank,8,refined,100,2026-04-29
82,51,E_3,modular_symbol,4,naive,100,2026-04-29
82,53,E_3,ellrank,4,naive,100,2026-04-29
82,55,E_3,modular_symbol,4,naive,100,2026-04-29
82,57,E_3,modular_symbol,4,naive,100,2026-04-29
82,59,E_uV,ellrank,8,refined,100,2026-04-29
82,61,E_3,modular_symbol,4,naive,100,2026-04-29
82,63,E_3,ellrank,4,naive,100,2026-04-29
82,65,E_3,modular_symbol,4,naive,100,2026-04-29
82,67,E_3,ellrank,4,naive,100,2026-04-29
82,71,E_uV,ellrank,8,refined,100,2026-04-29
82,73,E_3,ellrank,4,naive,100,2026-04-29
83,2,E_3,ellrank,4,naive,100,2026-04-29
83,4,E_3,ellrank,4,naive,100,2026-04-29
83,6,E_3,modular_symbol,4,naive,100,2026-04-29
83,10,E_3,modular_symbol,4,naive,100,2026-04-29
83,20,E_3,modular_symbol,4,naive,100,2026-04-29
83,24,E_3,modular_symbol,4,naive,100,2026-04-29
83,34,E_3,ellrank,4,naive,100,2026-04-29
83,38,E_3,ellrank,4,naive,100,2026-04-29
83,40,E_uV,ellrank,8,refined,100,2026-04-29
83,42,E_3,modular_symbol,4,naive,100,2026-04-29
83,44,E_uV,ellrank,8,refined,100,2026-04-29
83,46,E_3,ellrank,4,naive,100,2026-04-29
83,56,E_uV,ellrank,8,refined,100,2026-04-29
83,60,E_3,modular_symbol,4,naive,100,2026-04-29
83,62,E_3,ellrank,4,naive,100,2026-04-29
83,64,E_uV,ellrank,8,refined,100,2026-04-29
83,72,E_3,modular_symbol,4,naive,100,2026-04-29
83,74,E_3,ellrank,4,naive,100,2026-04-29
83,76,E_3,modular_symbol,4,naive,100,2026-04-29
83,78,E_3,modular_symbol,4,naive,100,2026-04-29
83,82,E_uV,ellrank,8,refined,100,2026-04-29
84,5,E_3,modular_symbol,4,naive,100,2026-04-29
84,11,E_3,modular_symbol,4,naive,100,2026-04-29
84,13,E_3,ellrank,4,naive,100,2026-04-29
84,19,E_3,modular_symbol,4,naive,100,2026-04-29
84,31,E_3,modular_symbol,4,naive,100,2026-04-29
84,53,E_3,modular_symbol,4,naive,100,2026-04-29
84,67,E_3,modular_symbol,4,naive,100,2026-04-29
84,71,E_3,modular_symbol,4,naive,100,2026-04-29
84,73,E_3,modular_symbol,4,naive,100,2026-04-29
85,14,E_3,modular_symbol,4,naive,100,2026-04-29
85,22,E_3,modular_symbol,4,naive,100,2026-04-29
85,26,E_3,modular_symbol,4,naive,100,2026-04-29
85,32,E_3,ellrank,4,naive,100,2026-04-29
85,36,E_3,modular_symbol,4,naive,100,2026-04-29
85,46,E_3,modular_symbol,4,naive,100,2026-04-29
85,48,E_3,modular_symbol,4,naive,100,2026-04-29
85,56,E_3,modular_symbol,4,naive,100,2026-04-29
85,58,E_3,modular_symbol,4,naive,100,2026-04-29
85,64,E_3,modular_symbol,4,naive,100,2026-04-29
85,72,E_3,modular_symbol,4,naive,100,2026-04-29
85,76,E_3,modular_symbol,4,naive,100,2026-04-29
85,78,E_3,modular_symbol,4,naive,100,2026-04-29
85,84,E_3,modular_symbol,4,naive,100,2026-04-29
86,3,E_3,modular_symbol,4,naive,100,2026-04-29
86,11,E_3,ellrank,4,naive,100,2026-04-29
86,13,E_uV,ellrank,8,refined,100,2026-04-29
86,15,E_3,modular_symbol,4,naive,100,2026-04-29
86,21,E_3,ellrank,4,naive,100,2026-04-29
86,23,E_3,ellrank,4,naive,100,2026-04-29
86,27,E_3,modular_symbol,4,naive,100,2026-04-29
86,33,E_3,ellrank,4,naive,100,2026-04-29
86,37,E_3,ellrank,4,naive,100,2026-04-29
86,41,E_3,ellrank,4,naive,100,2026-04-29
86,45,E_3,modular_symbol,4,naive,100,2026-04-29
86,51,E_uV,ellrank,8,refined,100,2026-04-29
86,55,E_3,modular_symbol,4,naive,100,2026-04-29
86,57,E_3,modular_symbol,4,naive,100,2026-04-29
86,67,E_3,modular_symbol,4,naive,100,2026-04-29
86,71,E_uV,ellrank,8,refined,100,2026-04-29
86,73,E_uV,ellrank,8,refined,100,2026-04-29
86,75,E_3,modular_symbol,4,naive,100,2026-04-29
86,79,E_3,modular_symbol,4,naive,100,2026-04-29
86,81,E_3,ellrank,4,naive,100,2026-04-29
86,83,E_3,ellrank,4,naive,100,2026-04-29
87,2,E_uV,ellrank,8,refined,100,2026-04-29
87,4,E_3,ellrank,4,naive,100,2026-04-29
87,10,E_3,modular_symbol,4,naive,100,2026-04-29
87,14,E_3,ellrank,4,naive,100,2026-04-29
87,16,E_3,modular_symbol,4,naive,100,2026-04-29
87,22,E_3,ellrank,4,naive,100,2026-04-29
87,32,E_3,ellrank,4,naive,100,2026-04-29
87,34,E_uV,ellrank,8,refined,100,2026-04-29
87,38,E_3,modular_symbol,4,naive,100,2026-04-29
87,44,E_uV,ellrank,8,refined,100,2026-04-29
87,46,E_uV,ellrank,8,refined,100,2026-04-29
87,56,E_3,modular_symbol,4,naive,100,2026-04-29
87,62,E_3,modular_symbol,4,naive,100,2026-04-29
87,64,E_3,modular_symbol,4,naive,100,2026-04-29
87,68,E_3,modular_symbol,4,naive,100,2026-04-29
87,70,E_uV,ellrank,8,refined,100,2026-04-29
87,74,E_uV,ellrank,8,refined,100,2026-04-29
87,86,E_3,ellrank,4,naive,100,2026-04-29
88,1,E_uV,ellrank,8,refined,100,2026-04-29
88,3,E_3,ellrank,4,naive,100,2026-04-29
88,7,E_3,modular_symbol,4,naive,100,2026-04-29
88,15,E_3,modular_symbol,4,naive,100,2026-04-29
88,19,E_3,modular_symbol,4,naive,100,2026-04-29
88,23,E_3,ellrank,4,naive,100,2026-04-29
88,25,E_3,modular_symbol,4,naive,100,2026-04-29
88,27,E_3,ellrank,4,naive,100,2026-04-29
88,29,E_3,ellrank,4,naive,100,2026-04-29
88,31,E_uV,ellrank,8,refined,100,2026-04-29
88,37,E_3,ellrank,4,naive,100,2026-04-29
88,39,E_3,modular_symbol,4,naive,100,2026-04-29
88,47,E_3,ellrank,4,naive,100,2026-04-29
88,51,E_3,modular_symbol,4,naive,100,2026-04-29
88,67,E_uV,ellrank,8,refined,100,2026-04-29
88,69,E_uV,ellrank,8,refined,100,2026-04-29
88,71,E_3,ellrank,4,naive,100,2026-04-29
88,75,E_3,modular_symbol,4,naive,100,2026-04-29
88,79,E_3,modular_symbol,4,naive,100,2026-04-29
88,81,E_uV,ellrank,8,refined,100,2026-04-29
89,2,E_3,ellrank,4,naive,100,2026-04-29
89,6,E_3,modular_symbol,4,naive,100,2026-04-29
89,8,E_3,modular_symbol,4,naive,100,2026-04-29
89,16,E_3,ellrank,4,naive,100,2026-04-29
89,18,E_3,modular_symbol,4,naive,100,2026-04-29
89,22,E_3,ellrank,4,naive,100,2026-04-29
89,30,E_3,modular_symbol,4,naive,100,2026-04-29
89,36,E_3,modular_symbol,4,naive,100,2026-04-29
89,38,E_3,modular_symbol,4,naive,100,2026-04-29
89,44,E_3,modular_symbol,4,naive,100,2026-04-29
89,50,E_3,ellrank,4,naive,100,2026-04-29
89,54,E_3,ellrank,4,naive,100,2026-04-29
89,62,E_3,modular_symbol,4,naive,100,2026-04-29
89,66,E_3,modular_symbol,4,naive,100,2026-04-29
89,68,E_3,ellrank,4,naive,100,2026-04-29
89,70,E_3,modular_symbol,4,naive,100,2026-04-29
89,74,E_uV,ellrank,8,refined,100,2026-04-29
89,78,E_3,modular_symbol,4,naive,100,2026-04-29
89,80,E_3,modular_symbol,4,naive,100,2026-04-29
89,82,E_3,modular_symbol,4,naive,100,2026-04-29
89,86,E_3,modular_symbol,4,naive,100,2026-04-29
90,1,E_3,ellrank,4,naive,100,2026-04-29
90,11,E_3,modular_symbol,4,naive,100,2026-04-29
90,17,E_3,modular_symbol,4,naive,100,2026-04-29
90,19,E_3,modular_symbol,4,naive,100,2026-04-29
90,23,E_3,modular_symbol,4,naive,100,2026-04-29
90,31,E_uV,ellrank,8,refined,100,2026-04-29
90,47,E_uV,ellrank,8,refined,100,2026-04-29
90,49,E_3,modular_symbol,4,naive,100,2026-04-29
90,61,E_3,modular_symbol,4,naive,100,2026-04-29
90,67,E_3,modular_symbol,4,naive,100,2026-04-29
90,71,E_3,modular_symbol,4,naive,100,2026-04-29
90,79,E_3,modular_symbol,4,naive,100,2026-04-29
90,89,E_3,modular_symbol,4,naive,100,2026-04-29
91,2,E_uV,ellrank,8,refined,100,2026-04-29
91,6,E_3,ellrank,4,naive,100,2026-04-29
91,8,E_3,modular_symbol,4,naive,100,2026-04-29
91,10,E_uV,ellrank,8,refined,100,2026-04-29
91,16,E_3,modular_symbol,4,naive,100,2026-04-29
91,18,E_3,ellrank,4,naive,100,2026-04-29
91,32,E_uV,ellrank,8,refined,100,2026-04-29
91,36,E_3,modular_symbol,4,naive,100,2026-04-29
91,38,E_uV,ellrank,8,refined,100,2026-04-29
91,44,E_3,modular_symbol,4,naive,100,2026-04-29
91,46,E_3,modular_symbol,4,naive,100,2026-04-29
91,48,E_uV,ellrank,8,refined,100,2026-04-29
91,50,E_3,modular_symbol,4,naive,100,2026-04-29
91,54,E_3,ellrank,4,naive,100,2026-04-29
91,58,E_3,ellrank,4,naive,100,2026-04-29
91,62,E_3,ellrank,4,naive,100,2026-04-29
91,64,E_3,modular_symbol,4,naive,100,2026-04-29
91,66,E_3,modular_symbol,4,naive,100,2026-04-29
91,68,E_uV,ellrank,8,refined,100,2026-04-29
91,82,E_uV,ellrank,8,refined,100,2026-04-29
92,1,E_3,ellrank,4,naive,100,2026-04-29
92,3,E_3,ellrank,4,naive,100,2026-04-29
92,5,E_3,ellrank,4,naive,100,2026-04-29
92,15,E_3,modular_symbol,4,naive,100,2026-04-29
92,29,E_3,modular_symbol,4,naive,100,2026-04-29
92,31,E_uV,ellrank,8,refined,100,2026-04-29
92,33,E_3,modular_symbol,4,naive,100,2026-04-29
92,35,E_3,modular_symbol,4,naive,100,2026-04-29
92,37,E_3,modular_symbol,4,naive,100,2026-04-29
92,39,E_3,modular_symbol,4,naive,100,2026-04-29
92,43,E_3,modular_symbol,4,naive,100,2026-04-29
92,45,E_3,modular_symbol,4,naive,100,2026-04-29
92,53,E_3,ellrank,4,naive,100,2026-04-29
92,59,E_3,modular_symbol,4,naive,100,2026-04-29
92,63,E_3,modular_symbol,4,naive,100,2026-04-29
92,71,E_uV,ellrank,8,refined,100,2026-04-29
92,75,E_3,modular_symbol,4,naive,100,2026-04-29
92,79,E_3,ellrank,4,naive,100,2026-04-29
92,89,E_3,ellrank,4,naive,100,2026-04-29
93,4,E_3,modular_symbol,4,naive,100,2026-04-29
93,8,E_3,ellrank,4,naive,100,2026-04-29
93,10,E_3,modular_symbol,4,naive,100,2026-04-29
93,16,E_3,ellrank,4,naive,100,2026-04-29
93,20,E_3,modular_symbol,4,naive,100,2026-04-29
93,22,E_3,modular_symbol,4,naive,100,2026-04-29
93,28,E_3,modular_symbol,4,naive,100,2026-04-29
93,38,E_3,modular_symbol,4,naive,100,2026-04-29
93,40,E_3,modular_symbol,4,naive,100,2026-04-29
93,46,E_3,modular_symbol,4,naive,100,2026-04-29
93,50,E_3,modular_symbol,4,naive,100,2026-04-29
93,64,E_3,ellrank,4,naive,100,2026-04-29
93,68,E_3,modular_symbol,4,naive,100,2026-04-29
93,74,E_uV,ellrank,8,refined,100,2026-04-29
93,76,E_uV,ellrank,8,refined,100,2026-04-29
93,82,E_3,modular_symbol,4,naive,100,2026-04-29
93,86,E_3,modular_symbol,4,naive,100,2026-04-29
94,1,E_3,ellrank,4,naive,100,2026-04-29
94,11,E_3,ellrank,4,naive,100,2026-04-29
94,15,E_3,ellrank,4,naive,100,2026-04-29
94,17,E_3,ellrank,4,naive,100,2026-04-29
94,19,E_uV,ellrank,8,refined,100,2026-04-29
94,23,E_3,ellrank,4,naive,100,2026-04-29
94,31,E_3,modular_symbol,4,naive,100,2026-04-29
94,33,E_uV,ellrank,8,refined,100,2026-04-29
94,37,E_3,modular_symbol,4,naive,100,2026-04-29
94,39,E_3,modular_symbol,4,naive,100,2026-04-29
94,41,E_uV,ellrank,8,refined,100,2026-04-29
94,45,E_uV,ellrank,8,refined,100,2026-04-29
94,55,E_3,ellrank,4,naive,100,2026-04-29
94,61,E_3,ellrank,4,naive,100,2026-04-29
94,63,E_3,ellrank,4,naive,100,2026-04-29
94,65,E_3,ellrank,4,naive,100,2026-04-29
94,67,E_3,modular_symbol,4,naive,100,2026-04-29
94,69,E_3,modular_symbol,4,naive,100,2026-04-29
94,75,E_3,modular_symbol,4,naive,100,2026-04-29
94,79,E_3,ellrank,4,naive,100,2026-04-29
94,83,E_uV,ellrank,8,refined,100,2026-04-29
94,87,E_3,ellrank,4,naive,100,2026-04-29
95,4,E_3,modular_symbol,4,naive,100,2026-04-29
95,14,E_3,modular_symbol,4,naive,100,2026-04-29
95,16,E_3,modular_symbol,4,naive,100,2026-04-29
95,22,E_3,ellrank,4,naive,100,2026-04-29
95,28,E_3,modular_symbol,4,naive,100,2026-04-29
95,32,E_3,modular_symbol,4,naive,100,2026-04-29
95,34,E_3,modular_symbol,4,naive,100,2026-04-29
95,36,E_3,modular_symbol,4,naive,100,2026-04-29
95,42,E_3,modular_symbol,4,naive,100,2026-04-29
95,44,E_3,modular_symbol,4,naive,100,2026-04-29
95,52,E_uV,ellrank,8,refined,100,2026-04-29
95,54,E_uV,ellrank,8,refined,100,2026-04-29
95,58,E_3,ellrank,4,naive,100,2026-04-29
95,66,E_uV,ellrank,8,refined,100,2026-04-29
95,68,E_3,modular_symbol,4,naive,100,2026-04-29
95,74,E_uV,ellrank,8,refined,100,2026-04-29
95,78,E_uV,ellrank,8,refined,100,2026-04-29
95,82,E_3,modular_symbol,4,naive,100,2026-04-29
95,84,E_3,modular_symbol,4,naive,100,2026-04-29
95,86,E_3,modular_symbol,4,naive,100,2026-04-29
95,94,E_3,modular_symbol,4,naive,100,2026-04-29
96,1,E_uV,ellrank,8,refined,100,2026-04-29
96,13,E_uV,ellrank,8,refined,100,2026-04-29
96,25,E_3,modular_symbol,4,naive,100,2026-04-29
96,35,E_3,modular_symbol,4,naive,100,2026-04-29
96,41,E_3,modular_symbol,4,naive,100,2026-04-29
96,53,E_3,ellrank,4,naive,100,2026-04-29
96,67,E_uV,ellrank,8,refined,100,2026-04-29
96,77,E_uV,ellrank,8,refined,100,2026-04-29
96,79,E_uV,ellrank,8,refined,100,2026-04-29
96,91,E_3,modular_symbol,4,naive,100,2026-04-29
96,95,E_3,modular_symbol,4,naive,100,2026-04-29
97,2,E_3,ellrank,4,naive,100,2026-04-29
97,6,E_3,ellrank,4,naive,100,2026-04-29
97,8,E_3,modular_symbol,4,naive,100,2026-04-29
97,10,E_3,ellrank,4,naive,100,2026-04-29
97,16,E_3,modular_symbol,4,naive,100,2026-04-29
97,18,E_uV,ellrank,8,refined,100,2026-04-29
97,26,E_3,modular_symbol,4,naive,100,2026-04-29
97,28,E_3,modular_symbol,4,naive,100,2026-04-29
97,32,E_3,modular_symbol,4,naive,100,2026-04-29
97,42,E_3,modular_symbol,4,naive,100,2026-04-29
97,46,E_uV,ellrank,8,refined,100,2026-04-29
97,50,E_3,modular_symbol,4,naive,100,2026-04-29
97,64,E_3,modular_symbol,4,naive,100,2026-04-29
97,70,E_3,modular_symbol,4,naive,100,2026-04-29
97,74,E_3,modular_symbol,4,naive,100,2026-04-29
97,78,E_3,modular_symbol,4,naive,100,2026-04-29
97,80,E_3,modular_symbol,4,naive,100,2026-04-29
97,86,E_3,ellrank,4,naive,100,2026-04-29
97,88,E_3,modular_symbol,4,naive,100,2026-04-29
97,90,E_3,modular_symbol,4,naive,100,2026-04-29
97,94,E_3,modular_symbol,4,naive,100,2026-04-29
98,1,E_3,modular_symbol,4,naive,100,2026-04-29
98,3,E_3,ellrank,4,naive,100,2026-04-29
98,5,E_3,modular_symbol,4,naive,100,2026-04-29
98,15,E_3,modular_symbol,4,naive,100,2026-04-29
98,17,E_3,ellrank,4,naive,100,2026-04-29
98,19,E_3,ellrank,4,naive,100,2026-04-29
98,33,E_3,ellrank,4,naive,100,2026-04-29
98,37,E_3,ellrank,4,naive,100,2026-04-29
98,43,E_3,ellrank,4,naive,100,2026-04-29
98,45,E_3,ellrank,4,naive,100,2026-04-29
98,61,E_3,ellrank,4,naive,100,2026-04-29
98,67,E_3,ellrank,4,naive,100,2026-04-29
98,69,E_3,ellrank,4,naive,100,2026-04-29
98,71,E_uV,ellrank,8,refined,100,2026-04-29
98,73,E_3,modular_symbol,4,naive,100,2026-04-29
98,83,E_3,modular_symbol,4,naive,100,2026-04-29
98,87,E_3,ellrank,4,naive,100,2026-04-29
98,93,E_3,modular_symbol,4,naive,100,2026-04-29
98,97,E_3,ellrank,4,naive,100,2026-04-29
99,2,E_3,ellrank,4,naive,100,2026-04-29
99,4,E_3,modular_symbol,4,naive,100,2026-04-29
99,8,E_uV,ellrank,8,refined,100,2026-04-29
99,20,E_uV,ellrank,8,refined,100,2026-04-29
99,26,E_uV,ellrank,8,refined,100,2026-04-29
99,34,E_uV,ellrank,8,refined,100,2026-04-29
99,50,E_3,modular_symbol,4,naive,100,2026-04-29
99,52,E_3,modular_symbol,4,naive,100,2026-04-29
99,58,E_3,ellrank,4,naive,100,2026-04-29
99,62,E_uV,ellrank,8,refined,100,2026-04-29
99,76,E_uV,ellrank,8,refined,100,2026-04-29
99,82,E_3,ellrank,4,naive,100,2026-04-29
99,86,E_uV,ellrank,8,refined,100,2026-04-29
99,92,E_3,modular_symbol,4,naive,100,2026-04-29
99,98,E_uV,ellrank,8,refined,100,2026-04-29
100,1,E_3,ellrank,4,naive,100,2026-04-29
100,3,E_3,modular_symbol,4,naive,100,2026-04-29
100,7,E_3,modular_symbol,4,naive,100,2026-04-29
100,9,E_3,ellrank,4,naive,100,2026-04-29
100,17,E_3,modular_symbol,4,naive,100,2026-04-29
100,19,E_uV,ellrank,8,refined,100,2026-04-29
100,23,E_3,modular_symbol,4,naive,100,2026-04-29
100,27,E_3,modular_symbol,4,naive,100,2026-04-29
100,29,E_3,modular_symbol,4,naive,100,2026-04-29
100,31,E_3,modular_symbol,4,naive,100,2026-04-29
100,37,E_3,modular_symbol,4,naive,100,2026-04-29
100,39,E_3,modular_symbol,4,naive,100,2026-04-29
100,47,E_uV,ellrank,8,refined,100,2026-04-29
100,51,E_3,modular_symbol,4,naive,100,2026-04-29
100,53,E_3,modular_symbol,4,naive,100,2026-04-29
100,61,E_3,modular_symbol,4,naive,100,2026-04-29
100,69,E_3,modular_symbol,4,naive,100,2026-04-29
100,73,E_3,modular_symbol,4,naive,100,2026-04-29
100,79,E_3,modular_symbol,4,naive,100,2026-04-29
100,81,E_3,modular_symbol,4,naive,100,2026-04-29
100,87,E_3,modular_symbol,4,naive,100,2026-04-29
100,93,E_3,modular_symbol,4,naive,100,2026-04-29
100,99,E_3,modular_symbol,4,naive,100,2026-04-29

